A Survey of Mathematical Models on Somitogenesis

This paper presents a comprehensive survey of various established mathematical models pertaining to Somitogenesis, a biological process. The study begins by revisiting and replicating the findings from prominent research papers in this domain, subsequently offering a critical evaluation of the strengths and weaknesses inherent in each approach. By synthesizing this knowledge, the paper aims to contribute to a deeper understanding of Somitogenesis, and pave the way for further advancements in the development of enhanced mathematical models for this intricate biological process. The concluding section offers valuable insights and directions for prospective research in this field.

==> newclockwave.m <==
function newclockwave
tic
m = 0; % a slab system (in terms of slab,cylindrical,spherical)
x = -5:0.01:15; % setting up AP axis
t = 0:0.05:25; % setting up time axis

sol = pdepe(m,@pdex4pde,@pdex4ic,@pdex4bc,x,t);
u = sol(:,:,1);
v = sol(:,:,2);
w = sol(:,:,3);

figure
imagesc(x,flipud(t),u);
colormap(gray)
colorbar
set(gca,'YDir','normal')
title('(a) Somitic Factor')
xlabel('AP axis (x)')
ylabel('Time (t)')

figure
imagesc(x,flipud(t),v);
colormap(gray)
colorbar
set(gca,'YDir','normal')
title('(b) Signaling Molecule')
xlabel('AP axis (x)')
ylabel('Time (t)')

figure
imagesc(x,flipud(t),w);
colormap(gray)
colorbar
set(gca,'YDir','normal')
title('(c) FGF8')
xlabel('AP axis (x)')
ylabel('Time (t)')
% --------------------------------------------------------------
function [c,f,s] = pdex4pde(x,t,u,DuDx)
x1 = 1;
x2 = 0;
xn = 0;
k = 10;
mu = 0.0001;
epsilon = 0.001;
gamma = 0.001;
Dv = 50;
Dw = 20;
n = 1;
o = 0;
cn = 0.5;
xb = 7.5;
epsilon1 = 0;
%n1=(-cn-sqrt(cn^2+4*n*Dw))/(2*Dw);
%n2=(-cn+sqrt(cn^2+4*n*Dw))/(2*Dw);

c = [1; 1; 1]; 
f = [0.00001; Dv; Dw] .* DuDx; % these are the diffusion coefficients, take D1 \approx 0 for this model
%w1 = n1/(n*(n1-n2))*exp(n2*(-xn+1));
Xu = heaviside(x1-x+cn.*t);
Xv = heaviside(x2-x+cn.*t);
Xw = heaviside(x-xn-cn.*t);
Xb = heaviside(epsilon1-xb+x)*heaviside(epsilon1+xb-x);

F1 = ((u(1)+mu*u(2)).^2)./(gamma+u(1).^2).*Xu-u(1); 
F2 = k.*(Xv./(epsilon+u(1))- u(2));
F3 = Xw+o*Xb-n.*u(3);

s = [F1; F2; F3]; 
%% Set the initial conditions
function u0 = pdex4ic(x)
Dv = 50;
Dw = 20;
%gamma = 0.001;
k = 10;
xn = 0;
n = 1;
cn = 0.5;
epsilon = 0.001;
epsilon1 = 0;

lam = sqrt(k/Dv);
A = 1/(1+epsilon-epsilon1);
B = A*sign(x)/(2*cosh(lam*10));
%n0 = 1/2*(1+sqrt(1-4*gamma/k));
n1=(-cn-sqrt(cn^2+4*n*Dw))/(2*Dw);
n2=(-cn+sqrt(cn^2+4*n*Dw))/(2*Dw);

w0=heaviside(xn-x)*(n1/(n*(n1-n2))*exp(n2*(x-xn)))+heaviside(x-xn)*(n2/(n*(n1-n2))*exp(n1*(x-xn))+1/n);

u0 = [heaviside(-x); A*heaviside(-x)+B*cosh(lam*(10-abs(x))); w0]; 
%% Set the boundary conditions
function [pl,ql,pr,qr] = pdex4bc(xl,ul,xr,ur,t)
epsilon = 0.001;
gamma = 0.001;
k = 10;
Dv = 50;
Dw = 20;
n = 1;

%pl = [ul(1).^2./(gamma+ul(1).^2)-ul(1); k.*(1/(epsilon+ul(1))-ul(2)); 0];
%ql = [0.00001; Dv; Dw]; % can't be set to [0,D], need to use a small value to approximate 0
%pr = [0; 0; 1-n.*ur(3)];
%qr = [0.00001; Dv; Dw]; 
pl = [0;0;0];
ql = [1;1;1];
pr = [0;0;0];
qr = [1;1;1];
toc
